Improving Acquisition Speed of X-Ray Ptychography through Spatial Undersampling and Regularization

X-ray ptychography is one of the versatile techniques for nanometer resolution imaging. The magnitude of the diffraction patterns is recorded on a detector and the phase of the diffraction patterns is estimated using phase retrieval techniques. Most phase retrieval algorithms make the solution well-posed by relying on the constraints imposed by the overlapping region between neighboring diffraction pattern samples. As the overlap between neighboring diffraction patterns reduces, the problem becomes ill-posed and the object cannot be recovered. To avoid the ill-posedness, we investigate the effect of regularizing the phase retrieval algorithm with image priors for various overlap ratios between the neighboring diffraction patterns. We show that the object can be faithfully reconstructed at low overlap ratios by regularizing the phase retrieval algorithm with image priors such as Total-Variation and Structure Tensor Prior. We also show the effectiveness of our proposed algorithm on real data acquired from an IC chip with a coherent X-ray beam.

==> images/probeSM_crop/crop_rect.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as patches
import imageio
import numpy as np
import glob

x,y = 50,200
h,w = 64,64

imgs = sorted(glob.glob('*mag.png')) + sorted(glob.glob('*phase.png'))
print(imgs)
# def get_cmap(n, name='hsv'):
#     '''Returns a function that maps each index in 0, 1, ..., n-1 to a distinct 
#     RGB color; the keyword argument name must be a standard mpl colormap name.'''
#     return plt.cm.get_cmap(name, n)
layout = {'pad':0.1, 'w_pad':0.1 , 'h_pad':0.1 ,'rect':(0, 0, 1.2, 1.2)}
# cmap = get_cmap(len(imgs))
colors = "bgrcmykw"
for k, img in enumerate(imgs):
    im = imageio.imread(img,pilmode='L')
    H,W = im.shape
    fig,ax = plt.subplots(1)

    # Display the image
    ax.imshow(im,cmap='Greys_r')

    # Create a Rectangle patch
    rect = patches.Rectangle((x,y),h,w,linewidth=3,edgecolor=colors[k],facecolor='none')

    # Add the patch to the Axes
    ax.add_patch(rect)

    plt.xticks([])
    plt.yticks([])
    new_img = img.split('.')[0]
    patch_name = new_img + '_rect.png'
    plt.savefig(patch_name,bbox_inches='tight')

    # save the cropped part of the image
    ax = plt.figure(edgecolor=colors[k],facecolor=colors[k],tight_layout=layout)
    plt.imshow(im[y:y+h,x:x+w],cmap='Greys_r')
    plt.xticks([])
    plt.yticks([])
    crop_img = new_img + '_crop.png'
    plt.savefig(crop_img,bbox_inches='tight')

==> images/simulated/rename.py <==
import glob
import imageio

img_dirs = sorted(glob.glob('./*/'))

for img_dir in img_dirs:
    imgs = glob.glob(img_dir+'*.png')
    for img in imgs:
        I = imageio.imread(img,pilmode='L')
        if 'angle' in img:
            imageio.imwrite(img_dir+'phase.png',I)
        if 'img_est' in img:
            imageio.imwrite(img_dir+'mag.png',I)
